ML-based Modeling to Predict I/O Performance on Different Storage Sub-systems

Parallel applications can spend a significant amount of time performing I/O on large-scale supercomputers. Fast near-compute storage accelerators called burst buffers can reduce the time a processor spends performing I/O and mitigate I/O bottlenecks. However, determining if a given application could be accelerated using burst buffers is not straightforward even for storage experts. The relationship between an application's I/O characteristics (such as I/O volume, processes involved, etc.) and the best storage sub-system for it can be complicated. As a result, adapting parallel applications to use burst buffers efficiently is a trial-and-error process. In this work, we present a Python-based tool called PrismIO that enables programmatic analysis of I/O traces. Using PrismIO, we identify bottlenecks on burst buffers and parallel file systems and explain why certain I/O patterns perform poorly. Further, we use machine learning to model the relationship between I/O characteristics and burst buffer selections. We run IOR (an I/O benchmark) with various I/O characteristics on different storage systems and collect performance data. We use the data as the input for training the model. Our model can predict if a file of an application should be placed on BBs for unseen IOR scenarios with an accuracy of 94.47% and for four real applications with an accuracy of 95.86%.

==> figs/application-accuracy.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio
import matplotlib.ticker as mtick

x = [
	'LAMMPS', 
	'CM1',
	'Paradis', 
	'HACCIO',
	'Overall',
]

# y = [0.92, 1, 0.9667, 1, 0.9669]
y = [92, 96.55172414, 96.67, 100, 95.8677686]

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
####Plot gpu utilisation#############
setup_local()

idx = np.arange(len(y)) 
width = 0.40

ax  = plt.gca()
plt.bar(idx, y, width, color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0])

plt.ylabel('Accuracy')
plt.ylim(0, 100)
# plt.legend(loc='best')
plt.xticks(idx, x, rotation=0)
# plt.xlabel('Application')
plt.title("Model accuracy on unseen real applications", fontsize=16)
ax.yaxis.set_major_formatter(mtick.PercentFormatter())
set_aspect_ratio(3/5)
plt.savefig("application-accuracy.pdf", bbox_inches='tight')



==> figs/classifier-accuracy.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio
import matplotlib.ticker as mtick

x = [
	'Decision Tree', 
	'Gaussian Process',
	'Random Forest', 
	'Logistic Regression', 
	'SVC',
	'Gaussian NB',
	'AdaBoost',
	'K-Neighbors',
	'MLP',
]

# y = [0.95, 0.851, 0.848, 0.848, 0.848, 0.838, 0.821, 0.787, 0.666]
y = [95, 85.1, 84.8, 84.8, 84.8, 83.8, 82.1, 78.7, 66.6]

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
####Plot gpu utilisation#############
setup_local()

idx = np.arange(len(y)) 
width = 0.40

ax  = plt.gca()

plt.bar(idx, y, width, color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0])

plt.ylabel('Accuracy')
plt.ylim(0, 100)
# plt.legend(loc='best')
plt.xticks(idx, x, rotation=-40, ha='left', fontsize=14)
# plt.xlabel('Classifier')
plt.title("Accuracy of Classifiers", fontsize=16)
ax.yaxis.set_major_formatter(mtick.PercentFormatter())
set_aspect_ratio(3/5)
plt.savefig("classifier-accuracy.pdf", bbox_inches='tight')



==> figs/cori-better-bb-percentage-readWritePattern.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from setup_plot import *

df = pd.read_csv('../data/cori-ior-result-lustreBBCommon.csv')

bb_percentage = []
lustre_percentage = []
index = ['RO', 'RAW', 'RAR', 'WAW', 'WO', 'WAR']
for pattern in index:
    df_pattern = df[df[pattern] == 1]
    df_pattern_bb = df_pattern[df_pattern['avg-WrRdBandwidthPerProc(MB/s)_bb'] > df_pattern['avg-WrRdBandwidthPerProc(MB/s)_lustre']]
    bb_percentage.append(len(df_pattern_bb) / len(df_pattern))
    lustre_percentage.append(1 - len(df_pattern_bb) / len(df_pattern)) 
    
overall = df[df['avg-WrRdBandwidthPerProc(MB/s)_bb'] > df['avg-WrRdBandwidthPerProc(MB/s)_lustre']]
index.append('overall')
bb_percentage.append(len(overall) / len(df))
lustre_percentage.append(1 - len(overall) / len(df))

data = pd.DataFrame({'Better on BB': bb_percentage, 'Better on Lustre': lustre_percentage}, index=index)
ax = data.plot.bar(rot=0, stacked=True)
plt.xlabel('I/O Pattern', fontsize=18)
plt.ylabel('Percentage', fontsize=18)
plt.xticks(fontsize=16)
plt.yticks(fontsize=18)
plt.legend(fontsize=18, loc="upper center", bbox_to_anchor=(0.5, 1.2), ncol=2)
plt.savefig("./cori-better-bb-percentage-readWritePattern.pdf", bbox_inches='tight')


==> figs/cori-better-bb-percentage-transferSize.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from setup_plot import *

df = pd.read_csv('../data/cori-ior-result-lustreBBCommon.csv')

bb_percentage = []
lustre_percentage = []
index = ['2k', '16k', '128k', '1m', '8m', '64m', 'overall']
for name, group in df.groupby('transferSize(-t)'):
    group_bb = group[group['avg-WrRdBandwidthPerProc(MB/s)_bb'] > group['avg-WrRdBandwidthPerProc(MB/s)_lustre']]
    bb_percentage.append(len(group_bb) / len(group))
    lustre_percentage.append(1 - len(group_bb) / len(group)) 

overall = df[df['avg-WrRdBandwidthPerProc(MB/s)_bb'] > df['avg-WrRdBandwidthPerProc(MB/s)_lustre']]
bb_percentage.append(len(overall) / len(df))
lustre_percentage.append(1 - len(overall) / len(df))

data = pd.DataFrame({'Better on BB': bb_percentage, 'Better on Lustre': lustre_percentage}, index=index)
ax = data.plot.bar(rot=0, stacked=True)
plt.xlabel('Transfer Size', fontsize=18)
plt.ylabel('Percentage', fontsize=18)
plt.xticks(fontsize=16)
plt.yticks(fontsize=18)
plt.legend(fontsize=18, loc="upper center", bbox_to_anchor=(0.5, 1.2), ncol=2)
plt.savefig("./cori-better-bb-percentage-transferSize.pdf", bbox_inches='tight')


==> figs/cori-extreme-point.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from setup_plot import *

from matplotlib.patches import Rectangle

df = pd.read_csv('../data/cori-ior-result-lustreBBCommon.csv')

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
# setup_local()

plt.figure()
gca().yaxis.grid(linestyle='dashed')
gca().xaxis.grid(linestyle='dashed')

plt.scatter(x=df['avg-WrRdBandwidthPerProc(MB/s)_lustre'], y=df['avg-WrRdBandwidthPerProc(MB/s)_bb'], s=20, alpha=0.3)
plt.xlim([0, 1500])
plt.ylim([0, 1500])

plt.axline((0, 0), (1, 1), linewidth=1, color='r', linestyle='--')

ax = plt.gca()
rect = Rectangle((5,219 - 40),80,80,linewidth=3,edgecolor='r',facecolor='none')
ax.add_patch(rect)
rect = Rectangle((1326 - 40,5),80,80,linewidth=3,edgecolor='r',facecolor='none')
ax.add_patch(rect)

ax.text(33 - 40 + 100,219 - 40 + 100,"Good Lustre Bad BB", fontsize=14)
ax.text(1326-40-500,21-40+150,"Good BB Bad Lustre", fontsize=14)

# plt.title('I/O Bandwidth of IOR', fontsize=16)
plt.xlabel('I/O Bandwidth on Lustre (MB/s)')
plt.ylabel('I/O Bandwidth on BB (MB/s)')
set_aspect_ratio(ratio=1)
plt.savefig("./cori-extreme-point.pdf", bbox_inches='tight')


==> figs/feature-importance.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio

x = [
	'transfer size',
	'read/write per open',
	'RO', 
	'fsync after close', 
	'fsync after write',
	'RAW',
	'RAR',
	'preallocate',
	'random access',
	'use file view',
	'unique dir',
	'WAW',
	'collective MPIIO',
	'POSIX',
	'WO',
	'MPIIO',
	'WAR',
]

y = [0.22678050249392007, 0.18627074719559683, 0.09326730766760936, 0.08219331034123754, 0.06913377880777313, 0.06342115027721897, 0.05583648952059156, 0.04554300435326565, 0.03630752776446251, 0.028054119417691207, 0.02457505184211401, 0.02219932477023198, 0.017515191058682666, 0.017486964686604437, 0.015080362470771783, 0.014038443452573676, 0.002296723879654652] 

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
####Plot gpu utilisation#############
setup_local()

idx = np.arange(len(y)) 
width = 0.40

plt.bar(idx, y, width, color='none', edgecolor=colors[0], hatch=hatches[0], linestyle=linestyles[0])

plt.ylabel('Importance')
plt.ylim(0, 0.25)
# plt.legend(loc='best')
plt.xticks(idx, x, rotation=-40, ha='left')
# plt.xlabel('Feature')
plt.title("Feature Importance", fontsize=16)
set_aspect_ratio(3/5)
plt.savefig("feature-importance.pdf", bbox_inches='tight')



==> figs/lassen-better-bb-percentage-readWritePattern.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from setup_plot import *

df = pd.read_csv('../data/lassen-ior-result-agg-iteration-common.csv')

bb_percentage = []
gpfs_percentage = []
index = ['RO', 'RAW', 'RAR', 'WAW', 'WO', 'WAR']
for pattern in index:
    df_pattern = df[df[pattern] == 1]
    df_pattern_bb = df_pattern[df_pattern['avg-WrRdBandwidthPerProc(MB/s)_bb'] > df_pattern['avg-WrRdBandwidthPerProc(MB/s)_gpfs']]
    bb_percentage.append(len(df_pattern_bb) / len(df_pattern))
    gpfs_percentage.append(1 - len(df_pattern_bb) / len(df_pattern)) 
    
overall = df[df['avg-WrRdBandwidthPerProc(MB/s)_bb'] > df['avg-WrRdBandwidthPerProc(MB/s)_gpfs']]
index.append('overall')
bb_percentage.append(len(overall) / len(df))
gpfs_percentage.append(1 - len(overall) / len(df))

data = pd.DataFrame({'Better on BB': bb_percentage, 'Better on GPFS': gpfs_percentage}, index=index)
ax = data.plot.bar(rot=0, stacked=True)
plt.xlabel('I/O Pattern', fontsize=18)
plt.ylabel('Percentage', fontsize=18)
plt.xticks(fontsize=16)
plt.yticks(fontsize=18)
plt.legend(fontsize=18, loc="upper center", bbox_to_anchor=(0.5, 1.2), ncol=2)
plt.savefig("./lassen-better-bb-percentage-readWritePattern.pdf", bbox_inches='tight')


==> figs/lassen-better-bb-percentage-transferSize.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from setup_plot import *

df = pd.read_csv('../data/lassen-ior-result-agg-iteration-common.csv')

bb_percentage = []
gpfs_percentage = []
index = ['2k', '16k', '128k', '1m', '8m', '64m', 'overall']
for name, group in df.groupby('transferSize(-t)'):
    if name == 536870912 or name == 1073741824:
        continue
    group_bb = group[group['avg-WrRdBandwidthPerProc(MB/s)_bb'] > group['avg-WrRdBandwidthPerProc(MB/s)_gpfs']]
    bb_percentage.append(len(group_bb) / len(group))
    gpfs_percentage.append(1 - len(group_bb) / len(group))
    
overall = df[df['avg-WrRdBandwidthPerProc(MB/s)_bb'] > df['avg-WrRdBandwidthPerProc(MB/s)_gpfs']]
bb_percentage.append(len(overall) / len(df))
gpfs_percentage.append(1 - len(overall) / len(df))

data = pd.DataFrame({'Better on BB': bb_percentage, 'Better on GPFS': gpfs_percentage}, index=index)
ax = data.plot.bar(rot=0, stacked=True)
plt.xlabel('Transfer Size', fontsize=18)
plt.ylabel('Percentage', fontsize=18)
plt.xticks(fontsize=16)
plt.yticks(fontsize=18)
plt.legend(fontsize=18, loc="upper center", bbox_to_anchor=(0.5, 1.2), ncol=2)
plt.savefig("./lassen-better-bb-percentage-transferSize.pdf", bbox_inches='tight')


==> figs/lassen-directio-case-study.py <==
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
sys.path.insert(1, os.path.join(sys.path[0], '/Users/henryxu/Desktop/Research/prismio'))
sys.path.insert(1, os.path.join(sys.path[0], '/Users/henryxu/Desktop/Research/prismio/prismio'))
from prismio.io_frame import IOFrame
from setup_plot import *
from matplotlib.ticker import FormatStrFormatter

def is_keep(file_name):
#     file_name = row.file_name
    if file_name == None:
        return False
    if file_name != file_name: # check if it is NaN
        return False
    file_ignore = ['/dev/', '/etc', 'stdout', 'stdin', 'stderr', '__unknown__']
    for ignore in file_ignore:
        if ignore in file_name:
            return False
    return True

good_gpfs_bad_bb_bb_directIO = IOFrame.from_recorder('/Users/henryxu/Desktop/Research/io-project/data/ior-lassen-extreme-points-profiles/directIO/iteration1.good-gpfs-bad-bb.lassen-bb.1.POSIX.1073741824.0.0.0.1.0.1.0.0.0.0.0.1.1073741824.1.0.1.0.64.with-recorder.recorder-log')

ax = good_gpfs_bad_bb_bb_directIO.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']), legend=False)
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
plt.xlim([2, 18])
plt.xlabel('Time (s)', fontsize=20)
plt.ylabel('MPI rank', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.xlim([2, 18])
set_aspect_ratio(3/5)
plt.savefig("./ggbb-bb-direct.pdf", bbox_inches='tight')


==> figs/lassen-extreme-point-case-study.py <==
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
sys.path.insert(1, os.path.join(sys.path[0], '/Users/henryxu/Desktop/Research/prismio'))
sys.path.insert(1, os.path.join(sys.path[0], '/Users/henryxu/Desktop/Research/prismio/prismio'))
from prismio.io_frame import IOFrame
from setup_plot import *
from matplotlib.ticker import FormatStrFormatter

def is_keep(file_name):
    if file_name == None:
        return False
    if file_name != file_name: # check if it is NaN
        return False
    file_ignore = ['/dev/', '/etc', 'stdout', 'stdin', 'stderr', '__unknown__']
    for ignore in file_ignore:
        if ignore in file_name:
            return False
    return True

good_bb_bad_gpfs_gpfs = IOFrame.from_recorder('../data/iteration2.good-bb-bad-gpfs.lassen-gpfs.0.POSIX.1048576.0.0.0.1.0.1.0.0.0.0.1.1.1048576.1.0.0.0.64.with-recorder.recorder-log')
good_bb_bad_gpfs_bb = IOFrame.from_recorder('../data/iteration4.good-bb-bad-gpfs.lassen-bb.1.POSIX.1048576.0.0.0.1.0.1.0.0.0.0.1.1.1048576.1.0.0.0.64.with-recorder.recorder-log')
good_gpfs_bad_bb_gpfs = IOFrame.from_recorder('../data/iteration1.good-gpfs-bad-bb.lassen-gpfs.0.POSIX.1073741824.0.0.0.1.0.1.0.0.0.0.0.1.1073741824.1.0.1.0.64.with-recorder.recorder-log')
good_gpfs_bad_bb_bb = IOFrame.from_recorder('../data/iteration5.good-gpfs-bad-bb.lassen-bb.1.POSIX.1073741824.0.0.0.1.0.1.0.0.0.0.0.1.1073741824.1.0.1.0.64.with-recorder.recorder-log')

# good bb bad gpfs gpfs
good_bb_bad_gpfs_gpfs.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']), legend=False)
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))

plt.xlabel('Time (s)', fontsize=20)
plt.ylabel('MPI rank', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.xlim([1.350, 1.358])
set_aspect_ratio(3/5)
plt.savefig("./gbbg-gpfs.pdf", bbox_inches='tight')


# good bb bad gpfs bb
good_bb_bad_gpfs_bb.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']))
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))

plt.xlabel('Time (s)', fontsize=20)
plt.ylabel('MPI rank', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.legend(fontsize=18)
plt.xlim([1.350, 1.358])
set_aspect_ratio(3/5)
plt.savefig("./gbbg-bb.pdf", bbox_inches='tight')

# good gpfs bad bb gpfs
good_gpfs_bad_bb_gpfs.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']), legend=False)
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))

plt.xlabel('Time (s)', fontsize=20)
plt.ylabel('MPI rank', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.xlim([2, 18])
set_aspect_ratio(3/5)
plt.savefig("./ggbb-gpfs.pdf", bbox_inches='tight')

# good gpfs bad bb bb
good_gpfs_bad_bb_bb.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']))
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))

plt.xlabel('Time (s)', fontsize=20)
plt.ylabel('MPI rank', fontsize=20)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
plt.legend(fontsize=18, loc="upper right")
plt.xlim([2, 18])
set_aspect_ratio(3/5)
plt.savefig("./ggbb-bb.pdf", bbox_inches='tight')


==> figs/lassen-extreme-point.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from setup_plot import *

from matplotlib.patches import Rectangle

df = pd.read_csv('../data/lassen-ior-result-agg-iteration-success-common.csv')

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
# setup_local()

plt.figure()
gca().yaxis.grid(linestyle='dashed')
gca().xaxis.grid(linestyle='dashed')

plt.scatter(x=df['avg-WrRdBandwidthPerProc(MB/s)_gpfs'], y=df['avg-WrRdBandwidthPerProc(MB/s)_bb'], s=20, alpha=0.3)
plt.xlim([0, 4000])
plt.ylim([0, 4000])

plt.axline((0, 0), (1, 1), linewidth=1, color='r', linestyle='--')

ax = plt.gca()
rect = Rectangle((87,3140),200,200,linewidth=3,edgecolor='r',facecolor='none')
ax.add_patch(rect)
rect = Rectangle((660,0),200,200,linewidth=3,edgecolor='r',facecolor='none')
ax.add_patch(rect)

ax.text(87,3500,"Good BB Bad GPFS", fontsize=14)
ax.text(960,100,"Good GPFS Bad BB", fontsize=14)

plt.xlabel('I/O Bandwidth on GPFS (MB/s)')
plt.ylabel('I/O Bandwidth on BB (MB/s)')
set_aspect_ratio(ratio=1)
plt.savefig("./lassen-extreme-point.pdf", bbox_inches='tight')


==> figs/lassen-imbalance-case-study.py <==
import sys
import os
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
sys.path.insert(1, os.path.join(sys.path[0], '/Users/henryxu/Desktop/Research/prismio'))
sys.path.insert(1, os.path.join(sys.path[0], '/Users/henryxu/Desktop/Research/prismio/prismio'))
from prismio.io_frame import IOFrame
from setup_plot import *
from matplotlib.ticker import FormatStrFormatter

def is_keep(file_name):
#     file_name = row.file_name
    if file_name == None:
        return False
    if file_name != file_name: # check if it is NaN
        return False
    file_ignore = ['/dev/', '/etc', 'stdout', 'stdin', 'stderr', '__unknown__']
    for ignore in file_ignore:
        if ignore in file_name:
            return False
    return True

p128 = IOFrame.from_recorder('../data/iteration1.good-bb-bad-gpfs.lassen-gpfs.1.POSIX.1048576.0.0.0.1.0.1.0.0.0.0.1.1.1048576.1.0.0.0.128.with-recorder.recorder-log')
p256 = IOFrame.from_recorder('../data/iteration1.good-bb-bad-gpfs.lassen-gpfs.1.POSIX.1048576.0.0.0.1.0.1.0.0.0.0.1.1.1048576.1.0.0.0.256.with-recorder.recorder-log')
p512 = IOFrame.from_recorder('../data/iteration1.good-bb-bad-gpfs.lassen-gpfs.1.POSIX.1048576.0.0.0.1.0.1.0.0.0.0.1.1.1048576.1.0.0.0.512.with-recorder.recorder-log')

p128.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']), legend=False)
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
plt.xlabel('Time (s)', fontsize=24)
plt.ylabel('MPI rank', fontsize=24)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
set_aspect_ratio(3/5)
plt.savefig("./gpfs-imbalance-4nodes.pdf", bbox_inches='tight')

p256.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']), legend=False)
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
plt.xlabel('Time (s)', fontsize=24)
plt.ylabel('MPI rank', fontsize=24)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
set_aspect_ratio(3/5)
plt.savefig("./gpfs-imbalance-8nodes.pdf", bbox_inches='tight')

p512.timeline(filter=lambda x: x['function_type'] == 'I/O' and is_keep(x['file_name']))
ax  = plt.gca()
ax.xaxis.set_major_formatter(FormatStrFormatter('%.2f'))
plt.xlabel('Time (s)', fontsize=24)
plt.ylabel('MPI rank', fontsize=24)
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.legend(fontsize=20, loc="best")
set_aspect_ratio(3/5)
plt.savefig("./gpfs-imbalance-16nodes.pdf", bbox_inches='tight')


==> figs/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 16
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 8


def setup_local():
    plt.clf()
    gca().yaxis.grid(linestyle='dashed')
    gca().spines['left'].set_color('#606060')
    gca().spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()) + cycler(linestyle=get_linestyles()) 
    gca().set_prop_cycle(global_cycler)
    

def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
    xleft, xright = gca().get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = gca().get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        ybottom = math.log(ybottom, logy)
    gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']

def get_hatches():
    return ['xxx', 'xxxxxx', '\\\\\\\\', '-','/', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['solid'],
            
    ]

def get_markers():
    return ['^', 's', 'o', 'd', 'x']

==> figs/transfer-size-vs-io-bandwidth.py <==
# python script for fig 1

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns
from setup_plot import *

io_bandwidth_per_request = pd.read_csv("../data/lassen-summit-io-bandwidth-per-request.csv")
io_bandwidth_per_request = io_bandwidth_per_request[io_bandwidth_per_request['transfer_size'] != '<1k']
io_bandwidth_per_request = io_bandwidth_per_request[io_bandwidth_per_request['scaling'] == 'weak-scaling']
io_bandwidth_per_request = io_bandwidth_per_request[io_bandwidth_per_request['io_subsystem'] != 'summit-gpfs']
io_bandwidth_per_request = io_bandwidth_per_request[io_bandwidth_per_request['io_subsystem'] != 'summit-bb']

io_bandwidth_per_request.replace("lassen-gpfs", "Lassen GPFS", inplace=True)
io_bandwidth_per_request.replace("lassen-bb", "Lassen BB", inplace=True)

setup_global()
colors = get_colors()
hatches = get_hatches()
linestyles = get_linestyles()
# setup_local()

plt.figure()
gca().yaxis.grid(linestyle='dashed')

ax = sns.barplot(
    data=io_bandwidth_per_request, color='none',
    x="transfer_size", y="io_bandwidth", hue="io_subsystem",
    errorbar=('ci', 100), capsize=.1, palette=['w','w']
)
hatches = ['xxx', 'xxx', 'xxx', 'xxxxx', 'xxxxx', 'xxxxx', ]
edgecolors = ['r', 'r', 'r', 'g', 'g', 'g', ]
colors = ['#D55E00', '#009E73','#0072B2', '#CC79A7', '#000000', '#E03A3D']
for i, bar in enumerate(ax.patches):
    bar.set_hatch(hatches[i])
    bar.set_edgecolor(edgecolors[i])
ax.legend()
plt.title('I/O Bandwidth of IOR', fontsize=16)
plt.xlabel('Transfer Size')
plt.ylabel('I/O Bandwidth (MB/s)')
plt.savefig('./transfer-size-vs-io-bandwidth.pdf', bbox_inches='tight')

